HDOT -- an Approach Towards Productive Programming of Hybrid Applications

MPI applications matter. However, with the advent of many-core processors, traditional MPI applications are challenged to achieve satisfactory performance. This is due to the inability of these applications to respond to load imbalances, to reduce serialization imposed by synchronous communication patterns, to overlap communication with computation and finally to deal with increasing memory overheads. The MPI specification provides asynchronous calls to mitigate some of these factors. However, application developers rarely make the effort to apply them efficiently. In this work, we present a methodology to develop hybrid applications called Hierarchical Domain Over-decomposition with Tasking (HDOT), that reduces programming effort by emphasizing the reuse of data partition schemes from process-level and applying them on task-level, allowing a top-down approach to express concurrency and allowing a natural coexistence between MPI and shared-memory programming models. Our integration of MPI and OmpSs-2 shows promising results in terms of programmability and performance measured on a set of applications.

==> code/code_all.c <==
//***********************************
//**************ORIGINAL HYBRID******
//***********************************
...
N=rank;         //assign process ID 
M=ranks;        //assign total number of processes
T data=setup(N);  //setup simulation domain for current process
for(t in timesteps)
{ 
  if(N>0)
    receive(data, N-1); //MPI communication (sequential)
 #pragma omp parallel //create parallel context
  {
    compute(data, t, get_thread_num()); //run in parallel
  }                                     //synchronize threads

  if(N<M)
    send(data, N+1); //MPI communication (sequential)
}
MPI_Barrier(...); //synchronize processes
//************************************************
//**************ORIGINAL HYBRID BIG PARALLEL******
//***********************************************
...
N=rank;         //assign process ID 
M=ranks;        //assign total number of processes
T data=setup(N);  //setup simulation domain for current process
for(t in timesteps)
{ 
 #pragma omp parallel //create parallel context
  {
   #pragma omp single 
    { 
      if(N>0)
        receive(data, N-1); //MPI communication (sequential)
    }
   #pragma omp barrier    //synchronize threads
    compute(data, t, omp_get_thread_num());       //run in parallel
   #pragma omp barrier    //synchronize threads
   #pragma omp single
    { 
      if(N<M)
        send(data, N+1); //MPI communication (sequential)
    }
   #pragma omp barrier    //synchronize threads
  } //end of parallel
}
MPI_Barrier(...); //synchronize processes

//***********************************
//**************TOP DOWN*************
//***********************************
...
N=rank;         //assign process ID 
M=ranks;        //assign total number of processes
T data=setup(N);  //setup simulation domain for current process
for(t in timesteps)
{ 
 #pragma oss task weakinout (data)
  {

    if(N>0)
    { 
        #pragma oss task out(data)
        receive(data, N-1); //MPI communication (sequential)
    }
   #pragma oss task inout(data)
   {
      compute(data, t);       //run in parallel
   }

   if(N<M)
    { 
        #pragma oss task in(data)
        send(data, N+1); //MPI communication (sequential)
    }
  } 
}
#pragma oss taskwait
MPI_Barrier(...); //synchronize processes

//*********************************************
//****TOP DOWN with CHUNKS (aka Local domains)*
//*********************************************
...
N=rank;         //assign process ID 
M=ranks;        //assign total number of processes
T[NB] data_chunks=setup_chunks(N);  //setup simulation domain for current process
for(t in timesteps)
{ 
 #pragma oss task weakinout (data_chunks)
  {
    #pragma oss task weakout(data_chunks[0:BL-1])
    { 
      if(N>0)
       for(auto& chunk: data_chunks )
          #pragma oss task out(chunk)
          receive(chunk, N-1); //MPI communication 
    }

    #pragma oss task weakinout(data_chunks[0:BL-1])
    {
      for(auto& chunk: data_chunks )
         #pragma oss task inout(chunk)
         compute(chunk, t);    //run in parallel
    }

   #pragma oss task weakin(data_chunks[0:BL-1])
    { 
      if(N<M)
     	for(auto& chunk: data_chunks )
           #pragma oss task inout(chunk)
           send(data, N+1); //MPI communication 
    }
  } 
}
#pragma oss taskwait
MPI_Barrier(...); //synchronize processes


==> code/commx-hybrid-noTAMPI.f90 <==
  call subdomain_ini (grainsize, sub); countSendE = 1; countRecvE = 1
  do s = 1, sub % n ! a first subdomain loop only to send the buffers
     call subdomain_set (s, sub)
     call subdomain_idx (sub, ex-ng+1, ex, sy, ey, sz, ez, dummy, i0, i1, j0, j1, k0, k1)
     if (.not. dummy .and. neigh (E) /= MPI_PROC_NULL) then ! send to East
        bsize = nv*(i1-i0+1)*(j1-j0+1)*(k1-k0+1)
        !$OSS TASK FIRSTPRIVATE (i0, j0, k0, bsize, countSendE)
        !$OSS IN (consBuffSendE) OUT (dummySendE(sub%id:sub%id))
        call MPI_ISEND (consBuffSendE (1,i0,j0,k0), bsize, MPI_DOUBLE_PRECISION, neigh (E) &
                        1000 + countSendE, comm3d, reqSendE (countSendE), mpicode)
        call MPI_TEST (reqSendE (countSendE), dummy, MPI_STATUS_IGNORE, mpicode)
        !$OSS END TASK
        countSendE = countSendE + 1
     end if
  end do
  do s = 1, sub % n ! a second subdomain loop only to receive the buffers
     call subdomain_idx (sub, ex+1, ex+ng, sy, ey, sz, ez, dummy, i0, i1, j0, j1, k0, k1)
     if (.not. dummy .and. neigh (E) /= MPI_PROC_NULL) then ! receive from East
        bsize = nv*(i1-i0+1)*(j1-j0+1)*(k1-k0+1)
        !$OSS TASK FIRSTPRIVATE (i0, j0, k0, bsize, countRecvE)
        !$OSS IN (dummySendE(1:sub%n)) OUT (consBuffRecvE)
        call MPI_IRECV (consBuffRecvE (1,i0,j0,k0), bsize, MPI_DOUBLE_PRECISION, neigh (E), &
                        2000 + countRecvE, comm3d, reqRecvE (countRecvE), mpicode)
        call MPI_WAIT (reqRecvE (countRecvE), MPI_STATUS_IGNORE, mpicode)  
        !$OSS END TASK
        countRecvE = countRecvE + 1
     end if
  end do



==> code/interoplib.c <==
int MPI_Recv(void *buf, ..., MPI_Status *status) {
	int err, completed = 0;
	if (Interop::isEnabled()) {
		MPI_Request request;
		err = MPI_Irecv(buf, ..., &request);
		MPI_Test(&request, &completed, status);
		if (!completed) {
			Ticket ticket(&request, status);
			ticket._waiter = get_current_blocking_context();
			_pendingTickets.add(ticket);
			block_current_task(ticket._waiter);
		}
		return err;
	}
	return PMPI_Recv(buf, ..., status);
}

void Interop::poll() {
	for (Ticket &ticket : _pendingTickets) {
		int completed = 0;
		MPI_Test(ticket._request, &completed, ticket._status);
		if (completed) {
			_pendingTickets.remove(ticket);
			unblock_task(ticket._waiter);
		}
	}
}


==> code/methodology-heat1.c <==
N=rank;            //assign process ID 
M=ranks;           //assign total number of processes
T data=getDomain(N);//setup simulation domain for current process
T first, last;  //halos
auto residual = DOUBLE_MIN
...
while(residual>norm)
{
	auto local_residual = DOUBLE_MIN;
	if(N > 0){
		send(first, N-1)
		receive(last, N-1)
	}

	if(N < ranks-1)
		receive(first, N+1)

	solve(data, first, last, local_residual ...);  //avoid fork-join parallelism

	if(N < ranks-1)
		send(last, N+1)

	MPI_all_reduce(residial, local_residual, ...);
}
MPI_Barrier(...); 


==> code/methodology-heat2.c <==
N=rank;             //assign process ID 
M=ranks;            //assign total number of processes
T data=getDomain(N);//setup simulation domain for current process
T first, last;  //halos
auto residual = DOUBLE_MIN
...
while(residual>norm)
{
	auto local_residual = DOUBLE_MIN;
	if(N > 0)
	{
		#pragma oss task in(first) 
		send(first, N-1)
		#pragma oss task out(last) 
		receive(last, N-1)
	}

	if(N < ranks-1)
		#pragma oss task out(first)
		receive(first, N+1)

	#pragma oss task inout(data) reduction (max : local_residual)
	{
		solve(data, first, last, local_residual...);  
	}                                           

	if(N < ranks-1)
		#pragma oss task in(data) //create parallel context
		send(last, N+1)
	
	#pragma oss task in(local_residual) inout(residual) //create parallel context
	MPI_all_reduce(residial, local_residual, ...);
}


==> code/methodology-heat3.c <==
N=rank;         //assign process ID 
M=ranks;        //assign total number of processes
T data=getDomain(N);//setup simulation domain for current process
T first, last;  //halos
auto residual = DOUBLE_MIN
...
while(residual>norm)
{
	auto local_residual = DOUBLE_MIN;
	if(N > 0)
	{
		for(auto&& subdomain: data.getNorthern() ){
			#pragma oss task in(chunk) 
			send_upper_row(chunk, N-1)
		}

		for(auto&& subdomain: data.getSouthern() ){
			#pragma oss task out(chunk) 
			receive_lower_row(chunk, N-1)
		}
	}

	if(N < last)
	{
	       for(auto&& subdomain: data.getSouthern() ){
		#pragma oss task out(first)
		receive_lower_row(chunk, N+1)
	}

	for(auto&& subdomain: data_chunks ){
		T& northern = subdomain.getNordern(); 
		T& southern = subdomain.getSoutherk();
		T& eastern  = subdomain.getEastern();
		T& western  = subdomain.getWestern();

		#pragma oss task \
			inout(subdomain)\
			in (northern)\
			in (southern)\
			in (eastern)\
			in (western)\
			reduction (max : local_residual)
		solveBlock(subdomain, local_residual,...);  //run in parallel
                                        

	if(N < last)
	       for(auto&& subdomain: data.getSouthernBlocks() ){
		#pragma oss task in(chunk)
		send_lower_row(chunk, N+1)
	
	#pragma oss task in(local_residual) inout(residual)
	MPI_all_reduce(residial,...);
}


==> code/pseudocodeheat-ompss2-moreparallelism.c <==
N=rank;         //assign process ID 
M=ranks;        //assign total number of processes
T data=getDomain(N);//setup simulation domain for current process
T first, last;  //halos
auto residual = DOUBLE_MIN
...
while(residual>norm)
{
	if(N > 0)
	{
		#pragma oss task weakin(data[0:NB-1])      //big task
		for(auto& chunk: data.getNorthernBlocks() ){

			#pragma oss task in(chunk) 
			send_upper_row(chunk, N-1)

		}

		#pragma oss task weakout(data[0:NB-1])      //big task
		for(auto& chunk: data.getSouthernBlocks() ){
			#pragma oss task out(chunk) 
			receive_lower_row(chunk, N-1)
		}
	}

	if(N < last)
	{
	       for(auto& chunk: data.getSouthernBlocks() ){
		#pragma oss task out(first)
		receive_lower_row(chunk, N+1)
	}

	#pragma oss task weakinout(data[0:NB-1]) reduction (max : residual)
	{
	       for(auto& chunk: data_chunks ){
		T& northern = chunk.getNordernChunk(); 
		T& southern = chunk.getSouthernChunk();
		T& eastern = chunk.getEasternChunk();
		T& western = chunk.getWesternChunk();

		#pragma oss task \
			inout(chunk)\
			in (northern)\
			in (southern)\
			in (eastern)\
			in (western)\
			 reduction (max : residual)
		solveBlock(chunk, residual...);  //run in parallel
	}                                           

	if(N < last)
	#pragma oss task weakin(data[0:NB-1])              //big task
	       for(auto& chunk: data.getSouthernBlocks() ){
		#pragma oss task in(chunk)
		send_lower_row(chunk, N+1)
	
	#pragma oss task inout(residual)
	MPI_all_reduce(residial,...);
}


==> code/pseudocodeheat-ompss2.c <==
N=rank;             //assign process ID 
M=ranks;            //assign total number of processes
T data=getDomain(N);//setup simulation domain for current process
T first, last;  //halos
auto residual = DOUBLE_MIN
...
while(residual>norm)
{
	auto local_residual = DOUBLE_MIN;
	if(N > 0)
	{
		#pragma oss task in(first) 
		send(first, N-1)
		#pragma oss task out(last) 
		receive(last, N-1)
	}

	if(N < ranks-1)
		#pragma oss task out(first)
		receive(first, N+1)

	#pragma oss task inout(data) reduction (max : local_residual)
	{
		solve(data, first, last, local_residual...);  
	}                                           

	if(N < ranks-1)
		#pragma oss task in(data) //create parallel context
		send(last, N+1)
	
	#pragma oss task in(local_residual) inout(residual) //create parallel context
	MPI_all_reduce(residial, local_residual, ...);
}


==> code/pseudocodehybrid.c <==
N=rank;         //assign process ID 
N_last=ranks-1; //assign last process ID
setup(N);       //setup simulation domain for current process
while(condition)
{ 
  if(N > 0)
    receive_from(N+1); //MPI communication

  condition = compute(); //potentially in parallel using OpenMP
  sync_theads(); 

  if(N < N_last)
    send_to(N+1); //MPI communication

}
sync_processes();


==> code/pseudocodehybrid2.c <==
N=rank;         //assign process ID 
N_last=ranks-1; //assign last process ID
setup(N);       //setup simulation domain for current process
while(condition)
{ 
  if(N > 0)
    receive_from(N+1); //MPI communication

  condition = compute(); //potentially in parallel using OpenMP
  sync_theads(); 

  if(N < N_last)
    send_to(N+1); //MPI communication

  sync_processes();
  condition += gather(ranks)
}


==> code/pseudocodepurempi-forkjoin.c <==
...
N=rank;         //assign process ID 
T D = setup(Domain, N);//setup simulation domain for current process
for(T & t : timesteps)
{
  comm(D);
  #pragma omp parallel
  {
  	f_parallel(D); // parallel for | task
  	g_parallel(D); // parallel for | task
  } //join
  comm(D); 
  #pragma omp parallel
  {
  	h(D); // parallel for | task
  }
} 
MPI_Barrier(...); //synchronize processes



==> code/pseudocodepurempi.c <==
...
N=rank;          //assign process ID 
M=ranks;         //assign total number of processes
T data=setup(N); //setup simulation domain for current process
for(t in timesteps)
{ 
 #pragma omp parallel //create parallel context
  {
   #pragma omp single 
    { 
      if(N>0)
        receive(data, N-1); //MPI communication (sequential)
    }
   #pragma omp barrier    //synchronize threads
    compute(data, t);       //run in parallel
   #pragma omp barrier    //synchronize threads
   #pragma omp single
    { 
      if(N<M)
        send(data, N+1); //MPI communication (sequential)
    }
   #pragma omp barrier    //synchronize threads
  } //end of parallel
}
MPI_Barrier(...); //synchronize processes



==> code/simple_sample.c <==

N=rank;         //assign process ID 
T D = setup(Domain, N);//setup simulation domain for current process
for (t<timesteps)
{
  comm(D);
  f(D);
  g(D);
  comm(D);
  h(D);
}
//*************************************************
// D == Domain

for(t<timesteps){  
  comm(D);
  #pragma omp parallel
  {
  	f_parallel(D); // parallel for | task
  	g_parallel(D); // parallel for | task
  } //join
  comm(D); 
  #pragma omp parallel
  {
  	h(D); // parallel for | task
  }
} 

//*****************************************
T residual = INT_MIN;
T[NB] D;

for(t<timesteps){  
  T local_residual = INT_MIN;
  for(T & subdomain : D)
  #pragma omp task inout(subdomain) reduction (max:local_residual)
  {
  	p2p_comm(subdomain);
  	f(subdomain); 
  	g(subdomain); 
  }
  
  #pragma omp task inout (D) in (residual)
  collective_comm(D[0;NB-1]); //MPI_all_reduce(local_residual, residual,...)
    
  for(T & subdomain : D)
  #pragma omp task
  {
  	h(subdomain); // parallel for | task	
  }
} 

//****************************************
    



